Can a Tesla Turbine be Utilised as a Non-Magnetic Actuator for MRI-Guided Robotic Interventions?

This paper introduces a new type of nonmagnetic actuator for MRI interventions. Ultrasonic and piezoelectric motors are one the most commonly used actuators in MRI applications. However, most of these actuators are only MRI-safe, which means they cannot be operated while imaging as they cause significant visual artifacts. To cope with this issue, we developed a new pneumatic rotary servo-motor (based on the Tesla turbine) that can be effectively used during continuous MR imaging. We thoroughly tested the performance and magnetic properties of our MRI-compatible actuator with several experiments, both inside and outside an MRI scanner. The reported results confirm the feasibility to use this motor for MRI-guided robotic interventions.

==> compile_eps.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
printf "\nClean build files\n"
#rm -f *.ps *.log *.aux *.dvi *.bbl *.blg
printf "Compiling LaTeX file\n"
latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && latex main.tex && latex main.tex
printf "\nBuilding .pdf file\n"
dvips -Ppdf -G0 -ta4 main.dvi -o main.ps &&
ps2pdf -dCompatibilityLevel=1.4 -dMAxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sPAPERSIZE=a4 main.ps main.pdf 
printf "\nClean build files\n"
#rm -f *.ps *.log *.aux *.dvi *.bbl *.blg *.out
printf "\nDone compiling\n\n"

exit 0


==> compile_pdf.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg *.out
printf "Compiling LaTeX file\n"
#latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && pdflatex main.tex 
pdflatex main.tex && bibtex main.aux && pdflatex main.tex && bibtex main.aux && pdflatex main.tex 
printf "\nClean build files\n"
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg *.out
#rm -f figures/*.pdf
printf "\nDone compiling\n\n"

exit 0

